Ringdown modeling for effective-one-body waveforms in the test-mass limit for eccentric equatorial orbits around a Kerr black hole

We study the plunge and merger of a non-spinning particle falling into a Kerr black hole following an eccentric planar inspiral. The dynamics is driven by an effective-one-body radiation reaction, and the corresponding numerical inspiral-merger-ringdown waveforms are obtained by solving the Teukolsky equation with the 2+1 time-domain code Teukode. We then analyze in detail the plunge and merger phases, modeling the merger-ringdown waveform using closed-form ans\"atze. Crucially, our modeling starts from a point closely related to the light-ring crossing, rather than from the amplitude peaks. This choice allows us to neglect the impact of the relativistic anomaly at the separatrix-crossing, and to extend the modeling to high spins and high eccentricities. We model all the multipoles with $m\geq 1$ up to $\ell=4$, as well as the $(2,0)$, $(5,5)$, $(5,4)$, and $(5,3)$ modes, including spherical-spheroidal mode-mixing and the beating between co-rotating and counter-rotating quasi-normal modes. The post-merger waveform model is then employed to complete an effective-one-body inspiral-plunge waveform, thus providing a complete description. Our model, built using elliptic-like configurations for the merger-ringdown phase, naturally extends to dynamical capture scenarios without any further modification. Finally, we provide insights into the extension of this framework to generic mass ratios, arguing that a time closely related to the inflection point of the (2,2) waveform frequency could be used as anchoring point for the ringdown modeling.

==> ancillary/coeffs.py <==
import numpy as np

##########################################
# Functions to evaluate templates
##########################################

def poly_1d(x, coeffs):
    return np.polyval(list(reversed(coeffs)), x)

def poly_1d_c(x, coeffs, const=None):
    if const is None:
        p = poly_1d(x, coeffs)
    elif isinstance(const, (int,float)):
        coeffs_desc = list(reversed(coeffs)) + [0.0]
        p = np.polyval(coeffs_desc, x) + const
    else:
        raise ValueError(f'Invalid input: {const}')
    return p 

def unpack_rational_1d_coeffs(coeffs, orderN, fixed_const=False):
    coeffs = np.copy(coeffs)
    i_sep = orderN if fixed_const else orderN+1
    if len(coeffs)>i_sep:
        coeffsN = coeffs[:i_sep]
        coeffsD = coeffs[i_sep:]
    else:
        coeffsN = coeffs
        coeffsD = None
    return coeffsN, coeffsD

def rational_1d_c(x, coeffs, n, d=None, const=None, exp=False):
    if d is not None:
        npar = n + d
        if const is None:
            npar += 1 
        if len(coeffs) != npar:
            raise RuntimeError('Incosistent sizes!')
    coeffsN, coeffsD = unpack_rational_1d_coeffs(coeffs, n, fixed_const=(const is not None) )
    num = poly_1d_c(x, coeffsN, const=const)
    den = poly_1d_c(x, coeffsD, const= 1.0 ) if coeffsD is not None else 1.0
    out = num/den
    if exp: out = np.exp(out)
    return out

def template1D(x, coeffs, n, d=None, const=None, exp=False):
    return rational_1d_c(x, coeffs, n, d=d, const=const, exp=exp)

def unpack_rational_2d_coeffs(coeffs, num_sub_coeffs):
    num_coeffs = len(coeffs)
    if num_coeffs % num_sub_coeffs: 
        raise RuntimeError(f'Inconsistent shapes for coeffs: n.coeffs={num_coeffs}, '
                           f'n.sub.coeffs={num_sub_coeffs}')
    return [coeffs[i:i+num_sub_coeffs] for i in range(0, num_coeffs, num_sub_coeffs)]


def rational_2d(x1, x2, coeffs, orders, const=1., sub_fact_num=1.):
    coeffs_split = unpack_rational_2d_coeffs(coeffs, orders['n2']+orders['d2']+1)
    opts = {'n':orders['n2'], 'd':orders['d2']}
    if orders['n1']>0:
        num = rational_1d_c(x2, coeffs_split[orders['n1'] - 1], **opts)*sub_fact_num
        for k in reversed(range(orders['n1'] - 1)):
            num = num * x1 + rational_1d_c(x2, coeffs_split[k], **opts)*sub_fact_num
        num = num * x1 + const
    else:
        num = const
    if orders['d1']>0:
        den = rational_1d_c(x2, coeffs_split[orders['n1'] + orders['d1'] - 1], **opts)#*sub_fact
        for k in range(orders['n1'] + orders['d1'] - 2, orders['n1'] - 1, -1):
            den = den * x1 + rational_1d_c(x2, coeffs_split[k], **opts)#*sub_fact
        den = den * x1 + 1.0
    else:
        den = 1.
    return num/den

def merge_coeffs_rational_2d_c(coeffs1,coeffs2,orders):
    num_sub_coeffs =  orders['n2']+orders['d2']+1
    num_coeffs     = (orders['n1']+orders['d1'])*num_sub_coeffs
    coeffs = np.zeros((num_coeffs,))
    coeffs[0::num_sub_coeffs] = coeffs1
    coeffs[np.delete(np.arange(num_coeffs), np.arange(0, num_coeffs, num_sub_coeffs))] = coeffs2
    return coeffs 

def rational_2d_c(x1, x2, coeffs1, coeffs2, 
                  const        = 1.,
                  sub_fact_num = 1.,
                  orders       = {'n1':2, 'd1':2, 'n2':1, 'd2':1}):
    coeffs = merge_coeffs_rational_2d_c(coeffs1,coeffs2,orders)
    out = rational_2d(x1, x2, coeffs,  const=const, 
                      sub_fact_num=sub_fact_num, orders=orders)
    return out 

#def rational_2d_template_fact(x1, x2, coeffs1, coeffs2, coeffs12,
def template2D(x1, x2, coeffs1, coeffs2, coeffs12,
                              orders1, orders2,
                              const=1.):
    n = (orders1['n1']+orders1['d1'])*(orders1['n2']+orders1['d2'])
    R12 = rational_2d_c(x1, x2, coeffs1, coeffs12[:n], sub_fact_num=1/const, 
                        orders = orders1)
    R21 = rational_2d_c(x2, x1, coeffs2, coeffs12[n:], sub_fact_num=1/const,
                        orders = orders2)
    return const * R12 * R21


##########################################
# Fits
##########################################

def fill_lm_dict(lm_dict, default, lmax=8):
    filled_lm_dict = {}
    for l in range(2,lmax+1):
        for m in range(0,l+1):
            if (l,m) in lm_dict:
                filled_lm_dict[(l,m)] = lm_dict[(l,m)]
            else:
                filled_lm_dict[(l,m)] = default
    return filled_lm_dict

#--------------------
# Actual fits
#--------------------
def time_diff_d2omg0_LR(x,y):
    #key: tomg2z-tLR[(2,2)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':0, 'd2':0}
    c0  =     1.249999999160
    c1  = [  -0.867155563000,   -0.784172717199,   -0.899627311683]
    c2  = [   0.324200280192,    0.818313170640]
    c12 = [   0.420383607058,    0.565832336348,   -0.043021804542]
    return template2D(x, y, c1, c2, c12, o1, o2, const=c0)

def nqc_vals(x, y):
    # NQC at t0=tLR-2.4
    
    pars = {}
    
    #--------#
    # (2,2)  #
    #--------#
    #key: nqc_tLRm2_A0[(2,2)]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     1.449591566649
    c1  = [  -1.144910454558,   -0.136910732523,   -0.077570972624,   -0.909090907412]
    c2  = [   0.049345653511,    0.346562503153]
    c12 = [   0.054603071032,   -0.030297036944]
    A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_dA0[(2,2)]_x:a_y:esep (add_const +1)
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     1.000038580668
    c1  = [  -0.426780265652,   -0.001830551003,   -0.413436523597]
    c2  = [  -0.002619220156,   -0.006792801189]
    c12 = [  -0.000817864960,   -0.000925369328]
    dA0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)-1
     
    #key: nqc_tLRm2_d2A0[(2,2)]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     -0.002419476715
    c1  = [   0.001145255801,    0.001132239103,    0.000161823492,   -0.880531921783]
    c2  = [   0.000133536969,   -0.000022900224]
    c12 = [   0.000138547973,    0.000059636158]
    d2A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_omg0[(2,2)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.273280016361
    c1  = [  -0.098739728279,   -0.026114077545,   -0.801919144417]
    c2  = [   0.007412768857,    0.018703033072]
    c12 = [   0.005308220530,   -0.002507043513]
    omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_domg0[(2,2)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':0, 'd2':0}
    c0  =     0.005885067726
    c1  = [  -0.004826395265,   -0.000888135455,   -0.909090889074]
    c2  = [  -0.000304780373,   -0.001896640266]
    c12 = [  -0.000597602919,    0.000598588638,    0.144299039952]
    domg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_d2omg0[(2,2)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':0, 'd2':0}
    c0  =     0.000225036659
    c1  = [  -0.000236506184,   -0.000002435673,   -0.725597254395]
    c2  = [   0.000016814577,   -0.000004446716]
    c12 = [   0.000001722760,    0.000018283551,   -0.121088826928]
    d2omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
    
    pars[(2,2)] = {'A'  :A0, 'dA'  :dA0, 'd2A'  :d2A0,
                   'omg':omg0,     'domg':domg0,     'd2omg':d2omg0}
    
    #--------#
    # (2,1)  #
    #--------#
    #key: nqc_tLRm2_A0[(2,1)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.430270187474
    c1  = [  -0.478527657566,    0.055726060755,   -0.661852064280]
    c2  = [   0.015528843499,    0.091814868687]
    c12 = [   0.005720967124,    0.002401307402]
    A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_dA0[(2,1)]_x:a_y:esep
    o1  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.013447714674
    c1  = [  -0.015743017326,   -0.001729268143]
    c2  = [  -0.000525957332,   -0.000554958418]
    c12 = [   0.003216083451,   -0.005284740713,   -0.004326891165,   -0.002072474534]
    dA0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_d2A0[(2,1)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.000311219907
    c1  = [  -0.001472302319,    0.001138541584,   -0.533195823449]
    c2  = [   0.000069821429,    0.000247441082]
    c12 = [   0.000576230729,   -0.000537780324,   -0.376941266109,   -0.000099492753,
             -0.000062344180]
    d2A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_omg0[(2,1)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.176286522181
    c1  = [  -0.065410748292,   -0.020201933826,   -0.790203683663]
    c2  = [   0.002772676691,    0.005615080844]
    c12 = [   0.000217741361,   -0.002905847261]
    omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_domg0[(2,1)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.006881914321
    c1  = [  -0.004538294889,   -0.002071484336,   -0.907011564865]
    c2  = [  -0.000263868876,   -0.001347180017]
    c12 = [  -0.000879293627,    0.000163809638]
    domg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_d2omg0[(2,1)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.000610634428
    c1  = [  -0.000211480186,   -0.000352606932,   -0.470148158337]
    c2  = [  -0.000025399854,   -0.000116001132]
    c12 = [   0.000073435551,    0.000004977221]
    d2omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
    
    pars[(2,1)] = {'A'  :A0, 'dA'  :dA0, 'd2A'  :d2A0,
                   'omg':omg0,     'domg':domg0,     'd2omg':d2omg0}
    
    #--------#
    # (2,0)C #
    #--------#
    #key: nqc_tLRm2_A0[(2,0)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':0, 'd1':0, 'n2':0, 'd2':0}
    c0  =     0.076935129702
    c1  = [  -0.147884859684,    0.070555241915,   -0.741696020584]
    c2  = []
    c12 = []
    A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_dA0[(2,0)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':0, 'd1':0, 'n2':0, 'd2':0}
    c0  =     0.007922116257
    c1  = [  -0.015551835835,    0.007565669295,   -0.609556948034]
    c2  = []
    c12 = []
    dA0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_d2A0[(2,0)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':0, 'd1':0, 'n2':0, 'd2':0}
    c0  =     0.001011852069
    c1  = [  -0.002157003401,    0.001144175045,   -0.461266686262]
    c2  = []
    c12 = []
    d2A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_omg0[(2,0)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':0, 'd1':0, 'n2':0, 'd2':0}
    c0  =     0.089888469553
    c1  = [   0.032780709345,    0.010410074617,    0.039342461658]
    c2  = []
    c12 = []
    omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_domg0[(2,0)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':0, 'd1':0, 'n2':0, 'd2':0}
    c0  =     0.008147996363
    c1  = [  -0.006956627549,   -0.000979444957,   -0.909090902807]
    c2  = []
    c12 = []
    domg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_d2omg0[(2,0)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':0, 'd1':0, 'n2':0, 'd2':0}
    c0  =     0.000925106732
    c1  = [  -0.000865487037,   -0.000062480062,   -0.656470538713]
    c2  = []
    c12 = []
    d2omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    pars[(2,0)] = {'A'  :A0, 'dA'  :dA0, 'd2A'  :d2A0,
                   'omg':omg0,     'domg':domg0,     'd2omg':d2omg0}
    #--------#
    # (3,3)  #
    #--------#
    #key: nqc_tLRm2_A0[(3,3)]_x:a_y:esep
    o1  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.556823240875
    c1  = [   0.121728581303,    0.037598100273]
    c2  = [   0.022790674075,    0.167405722803]
    c12 = [   0.176269855031,    0.080276546366,   -0.121479432385,   -0.074540585608]
    A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_dA0[(3,3)]_x:a_y:esep (add_const +1)
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     1.004637466234
    c1  = [  -0.704971723241,   -0.000086008647,   -0.697027283178]
    c2  = [  -0.001095833356,   -0.002997031472]
    c12 = [   0.001716424658,    0.047493367412,    0.070917604439,    0.068315698906,
       -0.002406416634]
    dA0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)-1
     
    #key: nqc_tLRm2_d2A0[(3,3)]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     -0.000833502921
    c1  = [   0.000195398095,    0.000444436474,    0.000181709412,   -0.909090895030]
    c2  = [   0.000063871857,   -0.000022086343]
    c12 = [   0.000101697104,   -0.000031810659]
    d2A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_omg0[(3,3)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.418297944904
    c1  = [  -0.144306093260,   -0.041662192062,   -0.795259116397]
    c2  = [   0.010285401941,    0.026288877718]
    c12 = [   0.006145173766,   -0.003891980954]
    omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_domg0[(3,3)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.009640558372
    c1  = [  -0.007345641025,   -0.002019741824,   -0.909090905268]
    c2  = [  -0.000472920262,   -0.002966732838]
    c12 = [  -0.002839835012,    0.002768482646,    0.139129619373,    0.003768070819,
       -0.002889450929]
    domg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_d2omg0[(3,3)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.000442582273
    c1  = [  -0.000401407579,   -0.000065976184,   -0.720438306549]
    c2  = [   0.000026428242,   -0.000032009311]
    c12 = [   0.000096255483,   -0.000087205748,   -0.182287162559,   -0.000080313794,
       -0.000069030124]
    d2omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    pars[(3,3)] = {'A'  :A0, 'dA'  :dA0, 'd2A'  :d2A0,
                   'omg':omg0,     'domg':domg0,     'd2omg':d2omg0}
    #--------#
    # (3,2)  #
    #--------#
    #key: nqc_tLRm2_A0[(3,2)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.160878827440
    c1  = [  -0.134451690010,   -0.019819927750,   -0.883827780650]
    c2  = [   0.007046271767,    0.048640508316]
    c12 = [  -0.029298726462,    0.022926469290,   -0.019925617668,    0.030782460822,
        0.003880154491]
    A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_dA0[(3,2)]_x:a_y:esep (add_const +1)
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     1.005289592624
    c1  = [  -0.181826506387,   -0.004075841331,   -0.174230408961]
    c2  = [  -0.000257712159,   -0.000486653184]
    c12 = [   0.254628678020,   -0.001863366898,    0.266835162774,    0.011728609118,
        0.000328179049]
    dA0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0) - 1

    #key: nqc_tLRm2_d2A0[(3,2)]_x:a_y:esep (add_const +1)
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':1}
    o2  = {'n1':1, 'd1':0, 'n2':2, 'd2':0}
    c0  =     1.000155916596
    c1  = [  -0.910298287475,    0.000411800230,    0.000726062796,   -0.909090882760]
    c2  = [   0.000039413642]
    c12 = [   0.000022651951,    0.644757266828,    0.000233865931,   -0.000148559388,
       -0.000096737531,    0.000091643329]
    d2A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0) - 1

    #key: nqc_tLRm2_omg0[(3,2)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.321029660803
    c1  = [  -0.095092129750,   -0.021462975999,   -0.696568134024]
    c2  = [   0.005583695061,    0.012757601052]
    c12 = [   0.006801096628,    0.000679398676]
    omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_domg0[(3,2)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.011155999147
    c1  = [  -0.009120453166,   -0.002643175871,   -0.909090891803]
    c2  = [  -0.000340877116,   -0.002463689793]
    c12 = [  -0.002130674193,    0.000989456449,   -0.051651523374,    0.000914923420,
       -0.000820116034]
    domg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_d2omg0[(3,2)]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.000856364710
    c1  = [  -0.000727913880,    0.000037195957,   -0.000512587532,   -0.909090886848]
    c2  = [   0.000024417063,   -0.000062546292]
    c12 = [   0.000024411167,   -0.000031123586]
    d2omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    pars[(3,2)] = {'A'  :A0, 'dA'  :dA0, 'd2A'  :d2A0,
                   'omg':omg0,     'domg':domg0,     'd2omg':d2omg0}
     
    #--------#
    # (3,1)  #
    #--------#
    #key: nqc_tLRm2_A0[(3,1)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.033608185494
    c1  = [  -0.036765375920,    0.003834832003,   -0.698954263382]
    c2  = [   0.001123997337,    0.002455778539]
    c12 = [   0.001089013823,    0.001490649624]
    A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_dA0[(3,1)]_x:a_y:esep
    o1  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.002112094402
    c1  = [  -0.002568599198,   -0.000191532462]
    c2  = [  -0.000006680014,   -0.000021874983]
    c12 = [   0.000815672987,   -0.000916757971,   -0.000804118045,   -0.000140314786]
    dA0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_d2A0[(3,1)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.000218841861
    c1  = [  -0.000690187803,    0.000485543139,   -0.690918086735]
    c2  = [   0.000016984611,    0.000006117820]
    c12 = [   0.000012866027,    0.000018658168]
    d2A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_omg0[(3,1)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.221344104041
    c1  = [  -0.103846905947,   -0.020749668811,   -0.765888770770]
    c2  = [   0.007561210625,    0.001914418523]
    c12 = [  -0.003132067807,   -0.004394002368]
    omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_domg0[(3,1)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.011030698795
    c1  = [  -0.007227562657,   -0.003951329806,   -0.842148706554]
    c2  = [  -0.000301509522,   -0.000124047743]
    c12 = [  -0.001161116687,   -0.001679771087]
    domg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_d2omg0[(3,1)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.000598113625
    c1  = [   0.000592491866,   -0.001423784512,   -0.689426128674]
    c2  = [  -0.000154883489,    0.000194178915]
    c12 = [  -0.000039443030,    0.000169393188,    0.573097835682,    0.000431723867,
       -0.000037112956]
    d2omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    pars[(3,1)] = {'A'  :A0, 'dA'  :dA0, 'd2A'  :d2A0,
                   'omg':omg0,     'domg':domg0,     'd2omg':d2omg0}
    #--------#
    # (4,4)  #
    #--------#
    #key: nqc_tLRm2_A0[(4,4)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.263518608595
    c1  = [   0.001895105385,    0.013813039352,   -0.308664742662]
    c2  = [   0.012389427036,    0.098182004239]
    c12 = [   0.019540891727,   -0.014750816313]
    A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_dA0[(4,4)]_x:a_y:esep (add_const +1)
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     1.004084528546
    c1  = [  -0.776034766578,   -0.000332973467,   -0.770898031597]
    c2  = [  -0.000521096723,   -0.001636233586]
    c12 = [  -0.006854641814,    0.037960952179,    0.042965914514,    0.049268265109,
       -0.001724518508]
    dA0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)-1

    #key: nqc_tLRm2_d2A0[(4,4)]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     -0.000322566488
    c1  = [  -0.000073059978,    0.000228548378,    0.000146789462,   -0.909090813019]
    c2  = [   0.000029651313,   -0.000026585267]
    c12 = [   0.000042695548,    0.000013408471]
    d2A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_omg0[(4,4)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.559095877934
    c1  = [  -0.188361431366,   -0.056012917975,   -0.792920038461]
    c2  = [   0.013229982523,    0.034859318657]
    c12 = [   0.007544215298,   -0.005770491687]
    omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_domg0[(4,4)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.013049043098
    c1  = [  -0.009699767194,   -0.002952388815,   -0.909090852713]
    c2  = [  -0.000646257868,   -0.004000808791]
    c12 = [  -0.004159781628,    0.003944128046,    0.108678045115,    0.005143999243,
       -0.003867381419]
    domg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_d2omg0[(4,4)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.000622848710
    c1  = [  -0.000564587729,   -0.000093911706,   -0.757593366453]
    c2  = [   0.000033047129,   -0.000045090554]
    c12 = [   0.000067509405,   -0.000067971117,   -0.175333654859,   -0.000056284161,
       -0.000066492911]
    d2omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
    
    pars[(4,4)] = {'A'  :A0, 'dA'  :dA0, 'd2A'  :d2A0,
                   'omg':omg0,     'domg':domg0,     'd2omg':d2omg0}
    
    #--------#
    # (4,3)  #
    #--------#
    #key: nqc_tLRm2_A0[(4,3)]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.073425369955
    c1  = [  -0.046613259189,   -0.011643937878,   -0.008515074047,   -0.909090892062]
    c2  = [   0.003602602730,    0.029069076052]
    c12 = [   0.005081452946,   -0.006343417788]
    A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_dA0[(4,3)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.002780822306
    c1  = [  -0.003651012822,   -0.000927316173,   -0.571086564807]
    c2  = [  -0.000098081679,   -0.000237973966]
    c12 = [  -0.002012414048,    0.001669671998,    0.218012979684,    0.001972797135,
             -0.001063174944]
    dA0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_d2A0[(4,3)]_x:a_y:esep
    o1  = {'n1':4, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':1, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.000093636223
    c1  = [  -0.000477050201,    0.000012670291,    0.000113736443,    0.000288356403,
             -0.909090905843]
    c2  = [   0.000016579910]
    c12 = [  -0.000017702765]
    d2A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_omg0[(4,3)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.461374472659
    c1  = [  -0.166345409855,   -0.044634039085,   -0.771908833677]
    c2  = [   0.008521870273,    0.021286898492]
    c12 = [   0.006921130048,   -0.000193765790]
    omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_domg0[(4,3)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.014562211110
    c1  = [  -0.011520311359,   -0.003632099951,   -0.909090905270]
    c2  = [  -0.000503343363,   -0.003482445579]
    c12 = [  -0.002810069746,    0.000229966039]
    domg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_d2omg0[(4,3)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.001028286271
    c1  = [  -0.000967804831,   -0.000263725945,   -0.900796779745]
    c2  = [   0.000023585935,   -0.000070262054]
    c12 = [   0.000105112613,   -0.000096823022]
    d2omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
    
    pars[(4,3)] = {'A'  :A0, 'dA'  :dA0, 'd2A'  :d2A0,
                   'omg':omg0,     'domg':domg0,     'd2omg':d2omg0}
    
    #--------#
    # (4,2)  #
    #--------#
    #key: nqc_tLRm2_A0[(4,2)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.019647839084
    c1  = [  -0.019301541140,   -0.000710535289,   -0.794477269909]
    c2  = [   0.000846161747,    0.003263627134]
    c12 = [   0.000807542264,    0.000260328323]
    A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_dA0[(4,2)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.001057730479
    c1  = [  -0.001359466515,   -0.000605098496,   -0.124672780329]
    c2  = [  -0.000015557764,    0.000031229341]
    c12 = [   0.000100486466,   -0.000188605183]
    dA0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_d2A0[(4,2)]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.000079316418
    c1  = [  -0.000282221669,    0.000100656006,    0.000124396586,   -0.909090834510]
    c2  = [   0.000002137709,    0.000011029785]
    c12 = [  -0.000004070626,    0.000004161188]
    d2A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_omg0[(4,2)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.363403191251
    c1  = [   0.087731870449,    0.055269979255,   -0.177150015019]
    c2  = [   0.008141238704,    0.008057676107]
    c12 = [   0.031234922300,   -0.032252032346]
    omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_domg0[(4,2)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.015437668502
    c1  = [  -0.012261091568,   -0.002826647152,   -0.909090905296]
    c2  = [  -0.000466194458,   -0.002501890093]
    c12 = [  -0.004936495662,    0.001904057373]
    domg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_d2omg0[(4,2)]_x:a_y:esep
    o1  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.001411760092
    c1  = [  -0.000105029693,    0.000021747350]
    c2  = [  -0.000037414690,   -0.000127438641]
    c12 = [  -0.000457149083,   -0.000042098557,    0.000481215881,    0.000030791807]
    d2omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    pars[(4,2)] = {'A'  :A0, 'dA'  :dA0, 'd2A'  :d2A0,
                   'omg':omg0,     'domg':domg0,     'd2omg':d2omg0}
        
    #--------#
    # (4,1)  #
    #--------#
    #key: nqc_tLRm2_A0[(4,1)]_x:a_y:esep
    o1  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.002698843653
    c1  = [  -0.001889493018,   -0.000562420792]
    c2  = [   0.000116559150,    0.000056995774]
    c12 = [  -0.000113877190,    0.000252544459,    0.000168765126,   -0.000211055636]
    A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_dA0[(4,1)]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':0, 'd1':0, 'n2':0, 'd2':0}
    c0  =     0.000289936529
    c1  = [  -0.000586853125,    0.000174918917,    0.000128596023,   -0.854589399955]
    c2  = []
    c12 = []
    dA0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_d2A0[(4,1)]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.000040561868
    c1  = [  -0.000091538575,    0.000013504536,    0.000040996785,   -0.567336839922]
    c2  = [  -0.000004853490,   -0.000002185978]
    c12 = [   0.000002709796,   -0.000003197005]
    d2A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_omg0[(4,1)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.268975297682
    c1  = [   0.022914148160,    0.013207060921,   -0.198581312667]
    c2  = [   0.004839523191,   -0.006302614028]
    c12 = [   0.001039653062,    0.003121622014]
    omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_domg0[(4,1)]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.019983865427
    c1  = [  -0.020915222209,    0.003688399598,   -0.004256904570,   -0.860218650850]
    c2  = [   0.000167712538,   -0.003624546241]
    c12 = [  -0.001116798178,    0.003422422771]
    domg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_d2omg0[(4,1)]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':1, 'd1':0, 'n2':2, 'd2':0}
    c0  =     0.002282840080
    c1  = [  -0.003981497361,    0.004267452542,   -0.003173135609,   -0.746951319923]
    c2  = [   0.000799492270]
    c12 = [  -0.000088168440,   -0.001726574897]
    d2omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    pars[(4,1)] = {'A'  :A0, 'dA'  :dA0, 'd2A'  :d2A0,
                   'omg':omg0,     'domg':domg0,     'd2omg':d2omg0}
    #--------#
    # (5,5)  #
    #--------#
    #key: nqc_tLRm2_A0[(5,5)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.138382181749
    c1  = [  -0.015915850697,    0.001318934710,   -0.513758506462]
    c2  = [   0.007044347072,    0.063157277019]
    c12 = [   0.011461809244,   -0.010705316638]
    A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_dA0[(5,5)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.003121067571
    c1  = [  -0.003359254684,   -0.000433867937,   -0.822328039638]
    c2  = [  -0.000241475257,   -0.000924926764]
    c12 = [  -0.004667722919,    0.005012434265,   -0.112058665736,    0.003750336567,
       -0.002948393016]
    dA0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_d2A0[(5,5)]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     -0.000117391123
    c1  = [  -0.000137976737,    0.000121424815,    0.000113570633,   -0.909090855818]
    c2  = [   0.000011773907,   -0.000022516178]
    c12 = [   0.000013542358,    0.000023153883]
    d2A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_omg0[(5,5)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.698242985715
    c1  = [  -0.231945748988,   -0.070239465067,   -0.791978280293]
    c2  = [   0.016219719705,    0.043681698837]
    c12 = [   0.009114790545,   -0.007655240039]
    omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_domg0[(5,5)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.016304409760
    c1  = [  -0.011879937532,   -0.003869460755,   -0.909090905416]
    c2  = [  -0.000816312421,   -0.005025642921]
    c12 = [  -0.004808191806,    0.004468018686,    0.102505819673,    0.005727687020,
       -0.004381456011]
    domg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_d2omg0[(5,5)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.000786396278
    c1  = [  -0.000693961111,   -0.000138335407,   -0.764212145553]
    c2  = [   0.000041552748,   -0.000060060222]
    c12 = [   0.000065056071,   -0.000062740157,   -0.164996140030,   -0.000043521283,
       -0.000087914720]
    d2omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
    
    pars[(5,5)] = {'A'  :A0, 'dA'  :dA0, 'd2A'  :d2A0,
                   'omg':omg0,     'domg':domg0,     'd2omg':d2omg0}
    
    #--------#
    # (5,4)  #
    #--------#
    #key: nqc_tLRm2_A0[(5,4)]_x:a_y:esep
    o1  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.037078593610
    c1  = [   0.015599741211,    0.007295852619]
    c2  = [   0.001898162510,    0.018500878704]
    c12 = [   0.008447967193,    0.003900601317,   -0.002494254483,   -0.009976179395]
    A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_dA0[(5,4)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.001626009388
    c1  = [  -0.001904904981,   -0.000448149750,   -0.722798786221]
    c2  = [  -0.000029999857,   -0.000095240449]
    c12 = [  -0.001323364990,    0.001253763153,    0.125018599254,    0.001245660792,
       -0.000662654531]
    dA0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_d2A0[(5,4)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.000065969231
    c1  = [  -0.000222014869,   -0.000178086430,    0.178154316781]
    c2  = [   0.000002875217,    0.000005935461]
    c12 = [   0.000016910162,   -0.000030614923]
    d2A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_omg0[(5,4)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.600433319019
    c1  = [  -0.214918876624,   -0.059833337897,   -0.782431207707]
    c2  = [   0.011467876476,    0.030025200740]
    c12 = [   0.008376061859,   -0.002167079230]
    omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_domg0[(5,4)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.017848156586
    c1  = [  -0.013973219820,   -0.004157246634,   -0.909090837767]
    c2  = [  -0.000635233748,   -0.004557641850]
    c12 = [  -0.003550531628,    0.000319044941]
    domg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: nqc_tLRm2_d2omg0[(5,4)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.001203116990
    c1  = [  -0.001142047558,   -0.000248494603,   -0.872059386529]
    c2  = [   0.000027015326,   -0.000082897707]
    c12 = [   0.000142255406,   -0.000081261727]
    d2omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    pars[(5,4)] = {'A'  :A0, 'dA'  :dA0, 'd2A'  :d2A0,
                   'omg':omg0,     'domg':domg0,     'd2omg':d2omg0}
    #--------#
    # (5,3)  #
    #--------#
    #key: nqc_tLRm2_A0[(5,3)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':0, 'd2':0}
    c0  =     0.011333079549
    c1  = [  -0.009580439113,   -0.001085645599,   -0.807386305560]
    c2  = [   0.000581438463,    0.002849946861]
    c12 = [  -0.000402373311,    0.000261786189,   -0.075263873960]
    A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_dA0[(5,3)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':0, 'd1':0, 'n2':0, 'd2':0}
    c0  =     0.000620352040
    c1  = [  -0.000789948413,   -0.000339252567,   -0.286228543114]
    c2  = []
    c12 = []
    dA0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_d2A0[(5,3)]_x:a_y:esep
    o1  = {'n1':4, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':0, 'd1':0, 'n2':0, 'd2':0}
    c0  =     0.000045232117
    c1  = [  -0.000140826728,    0.000005279514,    0.000029513959,    0.000078977078,
       -0.909090766920]
    c2  = []
    c12 = []
    d2A0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_omg0[(5,3)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.504360227489
    c1  = [  -0.097816470250,   -0.010296610667,   -0.600966800881]
    c2  = [   0.010503555451,    0.016116001499]
    c12 = [   0.010302780059,   -0.005233228821]
    omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_domg0[(5,3)]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':1, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.018877388996
    c1  = [  -0.012163650603,   -0.002971270851,   -0.007296712532,   -0.909090905608]
    c2  = [  -0.003103346088]
    c12 = [  -0.002910815579]
    domg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: nqc_tLRm2_d2omg0[(5,3)]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.001551569075
    c1  = [  -0.001463248453,   -0.000240294848,   -0.909090856050]
    c2  = [  -0.000000059233,   -0.000109170962]
    c12 = [   0.000034203463,   -0.000073834835]
    d2omg0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    pars[(5,3)] = {'A'  :A0, 'dA'  :dA0, 'd2A'  :d2A0,
                   'omg':omg0,     'domg':domg0,     'd2omg':d2omg0}

    #############################################
    # Set not-implemented modes to zero
    #############################################
    zero_vals = {'A'  :0., 'dA'  :0., 'd2A'  :0.,
                 'omg':0., 'domg':0., 'd2omg':0.}
    return fill_lm_dict(pars, default=zero_vals, lmax=8)

def rngpars(x, y):
    rngpars = {}
    
    #--------#
    # (2,2)  #
    #--------#
    #key: cAmp[(2,2)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.079228968570
    c1  = [  -0.074319273341,   -0.000083631003,   -0.872094288413]
    c2  = [  -0.001323902188,   -0.002858651134]
    c12 = [  -0.001097627797,    0.000616565428]
    cAmp0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cAmp[(2,2)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     -0.632807646334
    c1  = [   0.626728667849,    0.001402487426,   -0.794024008233]
    c2  = [  -0.003942156542,   -0.037783952566]
    c12 = [   0.159056229351,   -0.211038620248,    0.026568555383,   -0.214847310691,
              0.015235453309]
    cAmp1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cphf[(2,2)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.155090810591
    c1  = [  -0.121605721887,   -0.021326240582,   -0.847312338781]
    c2  = [   0.000720430867,   -0.008249762456]
    c12 = [   0.001057843878,    0.003396543363]
    cphf0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cphf[(2,2)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     1.541407952375
    c1  = [  -0.050919370172,   -0.247375366571]
    c2  = [   0.070539103991,   -0.095233449018]
    c12 = [   0.317448179468,    0.207840265011,   -0.251493151137,    0.380031650522]
    cphf1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
    
    rngpars[(2,2)] = {'model' :'ext_tanhcosh_A2/ext_ph2',
                      'cAmp0':cAmp0, 'cAmp1':cAmp1,
                      'cphf0':cphf0, 'cphf1':cphf1}
    #--------#
    # (2,1)  #
    #--------#
    #key: cAmp[(2,1)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':0, 'd2':0}
    c0  =     0.093838589426
    c1  = [  -0.039749566172,   -0.011364699974,   -0.312029594139]
    c2  = [  -0.000572010404,   -0.001265517310]
    c12 = [  -0.014112220067,   -0.001745062658,   -0.150657420796]
    cAmp0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cAmp[(2,1)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     -1.107842969885
    c1  = [   1.145595968636,    0.033947941807,   -0.794479176426]
    c2  = [  -0.008000303871,   -0.069370371668]
    c12 = [  -0.089367624152,   -0.002782612047]
    cAmp1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cphf[(2,1)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.162558595289
    c1  = [  -0.037362790939,   -0.025700546959,   -0.244023404284]
    c2  = [  -0.000466757127,    0.001539249461]
    c12 = [  -0.002075996852,   -0.001052655053]
    cphf0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cphf[(2,1)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':0, 'n2':2, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     3.263401031095
    c1  = [  -0.383944913065,   -0.359766444755]
    c2  = [   0.033736900916,    0.806841133172]
    c12 = [   0.326269575238,    0.234464019374,    0.253685801037,    0.362429835327,
       -0.048507309395,   -0.501399095228]
    cphf1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    rngpars[(2,1)] = {'model' :'ext_tanhcosh_A2/ext_ph2',
                      'cAmp0':cAmp0, 'cAmp1':cAmp1,
                      'cphf0':cphf0, 'cphf1':cphf1}
    #--------#
    # (2,0)C #
    #--------#
    #key: cAmp[(2,0)][0]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.141110400116
    c1  = [  -0.101989517787,   -0.015119993478,   -0.029316613097,   -0.842507076295]
    c2  = [  -0.006032414868,    0.005339567741]
    c12 = [  -0.005551447991,    0.035643060626]
    cAmp0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cAmp[(2,0)][1]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     -1.955310234837
    c1  = [   1.745768394971,   -0.053535895655,    0.591809726642,   -0.901654082496]
    c2  = [   0.108099668935,   -0.252445292361]
    c12 = [  -0.232991702229,   -0.016320839366]
    cAmp1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cphf[(2,0)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':1, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.153340927444
    c1  = [  -0.119485945103,    0.014083768966,   -0.909090870919]
    c2  = [  -0.002178381848]
    c12 = [   0.006126762973]
    cphf0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cphf[(2,0)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     4.340935702606
    c1  = [  -2.374207687230,    3.466628680701,   -0.909090898301]
    c2  = [  -0.324511638885,    1.267931247808]
    c12 = [   0.964279422316,   -0.528653987961]
    cphf1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    rngpars[(2,0)] = {'model' :'ext_tanhcosh_A2/ext_ph2',
                      'cAmp0':cAmp0, 'cAmp1':cAmp1,
                      'cphf0':cphf0, 'cphf1':cphf1}
    #--------#
    # (3,3)  #
    #--------#
    #key: cAmp[(3,3)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.084335226612
    c1  = [  -0.073929514933,   -0.001896714956,   -0.803236904181]
    c2  = [  -0.001097170422,   -0.003573527826]
    c12 = [  -0.001073115562,   -0.000420644050]
    cAmp0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cAmp[(3,3)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     -0.732084570316
    c1  = [   0.730934742556,   -0.004878696783,   -0.839208799917]
    c2  = [  -0.005679215876,   -0.035953018058]
    c12 = [   0.133526582623,   -0.157819458947,   -0.032881624944,   -0.110638950832,
       -0.037423463174]
    cAmp1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cphf[(3,3)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.173894258767
    c1  = [  -0.134839778202,   -0.024513231516,   -0.820865970910]
    c2  = [  -0.000266175169,   -0.001455037670]
    c12 = [   0.001403506428,   -0.000003523971]
    cphf0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cphf[(3,3)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':1}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     2.376596143198
    c1  = [  -1.349710564378,   -0.466400262758,   -0.526550258858]
    c2  = [   0.068894960271,    0.406963297400]
    c12 = [  -0.250550549008,    0.909090802067,   -0.377263336877,    0.073787573831,
              0.140394740933]
    cphf1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    rngpars[(3,3)] = {'model' :'ext_tanhcosh_A2/ext_ph2',
                      'cAmp0':cAmp0, 'cAmp1':cAmp1,
                      'cphf0':cphf0, 'cphf1':cphf1}
    #--------#
    # (4,4)  #
    #--------#
    #key: cAmp[(4,4)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.087408788477
    c1  = [  -0.077389927305,   -0.002100686137,   -0.810492141049]
    c2  = [  -0.001238793735,   -0.004046120249]
    c12 = [  -0.001343129753,   -0.000100617782]
    cAmp0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cAmp[(4,4)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     -0.790689553375
    c1  = [   0.821061021195,   -0.026446012229,   -0.887054938231]
    c2  = [  -0.002735785538,   -0.032735645789]
    c12 = [  -0.010108115777,   -0.022173074936,    0.000755549163,    0.017251064011,
       -0.047140352891]
    cAmp1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cphf[(4,4)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.179032897830
    c1  = [  -0.144865461336,   -0.020393075630,   -0.832941980049]
    c2  = [  -0.000123391214,   -0.000664872030]
    c12 = [   0.001121534754,    0.000709723267]
    cphf0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cphf[(4,4)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     2.607140662394
    c1  = [  -1.826666524021,   -0.321576400262,   -0.623520565356]
    c2  = [   0.079853811228,    0.538869327261]
    c12 = [   0.094653523037,   -0.097530823099,   -0.210669421972,   -0.453289220410,
        0.262567614746]
    cphf1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    rngpars[(4,4)] = {'model' :'ext_tanhcosh_A2/ext_ph2',
                      'cAmp0':cAmp0, 'cAmp1':cAmp1,
                      'cphf0':cphf0, 'cphf1':cphf1}
    #--------#
    # (5,5)  #
    #--------#
    #key: cAmp[(5,5)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.090274668317
    c1  = [  -0.079436513493,   -0.002835952574,   -0.805179745875]
    c2  = [  -0.001380822850,   -0.004511142371]
    c12 = [  -0.001388781907,   -0.000254314446]
    cAmp0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cAmp[(5,5)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     -0.851657964782
    c1  = [   0.875662403398,   -0.020626059330,   -0.884407033917]
    c2  = [  -0.002842330318,   -0.025834164769]
    c12 = [  -0.002860214879,   -0.031371190849,    0.006044767717,    0.007615088422,
             -0.048627018806]
    cAmp1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cphf[(5,5)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.181643433978
    c1  = [  -0.130811709887,   -0.020029143843,   -0.729118131455]
    c2  = [  -0.000226263907,   -0.000572736399]
    c12 = [  -0.011738401599,    0.006649797594,   -0.024757783944,    0.005597529935,
        0.004048374559]
    cphf0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cphf[(5,5)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':0, 'n2':2, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     2.708628794308
    c1  = [  -0.371192399013,   -0.494323558757]
    c2  = [   0.078155254042,    0.586383910125]
    c12 = [  -1.600077627798,    2.278771520339,    0.498663870507,   -0.055904294424,
              1.895436323774,   -1.938247775768]
    cphf1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
    
    rngpars[(5,5)] = {'model' :'ext_tanhcosh_A2/ext_ph2',
                      'cAmp0':cAmp0, 'cAmp1':cAmp1,
                      'cphf0':cphf0, 'cphf1':cphf1}
    
    #############################################
    # Set not-implemented modes to zero
    #############################################
    zero_pars = {'model':'none',
                 'A0':0., 'dA0':0., 'd2A0':0., 
                 'delta_omg0':0., 'domg0':0.,
                 'cAmp0':0., 'cAmp1':0.,
                 'cphf0':0., 'cphf1':0.}
    return fill_lm_dict(rngpars, default=zero_pars, lmax=8)

def qnm_beating(x):
    # fits from td2omg0 
    parsY = {}
    parsS = {}

    #####################
    # Spherical modes
    #####################
    #--------
    # (2,2)
    #--------
    ords = {'n':2, 'd':1}
    c    = [-5.29213233, -9.17482103, -4.07686938, 0.87176529]
    a1   = template1D(x, c, **ords, const=None, exp=True)
    ords = {'n':3, 'd':1}
    c0   = 14.40607764
    c    = [12.56823840, -7.04717385, -5.45168799, 0.90909088]
    th1  = template1D(x, c, **ords, const=c0)
    parsY[(2,2)] = {'a1':a1, 'th1':th1, 't0':20}
    
    #--------
    # (2,1)
    #--------
    ords = {'n':2, 'd':0}
    c    = [-2.61844529, -2.49854281, -0.53613546]
    a1   = template1D(x, c, **ords, const=None, exp=True)
    ords = {'n':4, 'd':1}
    c0   = 9.40658179
    c    = [-3.97963915, -2.57154427, 0.72533460, -3.82438477,
            -0.63904155]
    th1  = template1D(x, c, **ords, const=c0)
    parsY[(2,1)] = {'a1':a1, 'th1':th1, 't0':17}
    
    #--------
    # (3,3)
    #--------
    ords = {'n':2, 'd':0}
    c    = [-7.05792919, -6.44672483, -0.98762197]
    a1   = template1D(x, c, **ords, const=None, exp=True)
    ords = {'n':3, 'd':1}
    c0   = 13.08740969
    c    = [5.41962649, -10.01089437, -2.37352688, 0.74984530]
    th1  = template1D(x, c, **ords, const=c0)
    parsY[(3,3)] = {'a1':a1, 'th1':th1, 't0':15}
    
    #--------
    # (4,4)
    #--------
    ords = {'n':2, 'd':0}
    c    = [-9.31080838, -9.06842734, -1.72251467]
    a1   = template1D(x, c, **ords, const=None, exp=True)
    ords = {'n':3, 'd':1}
    c0   = 5.08863639
    c    = [-1.02672050, -6.88375309, 1.51187362, 0.76689128]
    th1  = template1D(x, c, **ords, const=c0)
    parsY[(4,4)] = {'a1':a1, 'th1':th1, 't0':20}
    
    #--------
    # (5,5)
    #--------
    ords = {'n':1, 'd':1}
    c    = [-8.34343243, -7.17600109, 0.40209084]
    a1   = template1D(x, c, **ords, const=None, exp=True)
    ords = {'n':2, 'd':1}
    c0   = 10.19764963
    c    = [3.81727398, -7.67592837, 0.83851506]
    th1  = template1D(x, c, **ords, const=c0)
    parsY[(5,5)] = {'a1':a1, 'th1':th1, 't0':20}
    
    #####################
    # Spheroidal modes
    #####################
    #--------
    # (3,2)
    #--------
    ords = {'n':2, 'd':0}
    c    = [-4.65396438, -4.48512619, -0.88254028]
    a1   = template1D(x, c, **ords, const=None, exp=True)
    ords = {'n':3, 'd':1}
    c0   = 9.91694471
    c    = [-10.59554165, -7.86406366, 8.10633347, -0.90909089]
    th1  = template1D(x, c, **ords, const=c0)
    parsS[(3,2)] = {'a1':a1, 'th1':th1, 't0':18}
    
    #--------
    # (3,1)
    #--------
    ords = {'n':2, 'd':1}
    c    = [-2.37998711, -0.43451145, 1.33672113, -0.90909087]
    a1   = template1D(x, c, **ords, const=None, exp=True)
    ords = {'n':2, 'd':1}
    c0   = 11.40642543
    c    = [-6.79432832, -6.31634862, -0.82571318]
    th1  = template1D(x, c, **ords, const=c0)
    parsS[(3,1)] = {'a1':a1, 'th1':th1, 't0':15}
    
    #--------
    # (4,3)
    #--------
    ords = {'n':2, 'd':0}
    c    = [-6.71458809, -4.98226998, 0.82839271]
    a1   = template1D(x, c, **ords, const=None, exp=True)
    ords = {'n':2, 'd':1}
    c0   = 13.07338046
    c    = [-3.85668281, -15.94782517, -0.53189417]
    th1  = template1D(x, c, **ords, const=c0)
    parsS[(4,3)] = {'a1':a1, 'th1':th1, 't0':20}
    
    #--------
    # (4,2)
    #--------
    ords = {'n':2, 'd':0}
    c    = [-4.99043291, -5.60196461, -1.43950057]
    a1   = template1D(x, c, **ords, const=None, exp=True)
    ords = {'n':2, 'd':1}
    c0   = 7.20399482
    c    = [0.03400905, -8.95146543, -0.68775111]
    th1  = template1D(x, c, **ords, const=c0)
    parsS[(4,2)] = {'a1':a1, 'th1':th1, 't0':16}
    
    #--------
    # (4,1)
    #--------
    ords = {'n':2, 'd':0}
    c    = [0.09471162, -0.22240631, 0.28465237]
    a1   = template1D(x, c, **ords, const=None, exp=False)
    ords = {'n':2, 'd':1}
    c0   = 7.33954944
    c    = [-0.25044800, -6.08129103, -0.56561983]
    th1  = template1D(x, c, **ords, const=c0)
    parsS[(4,1)] = {'a1':a1, 'th1':th1, 't0':12}
    
    #--------
    # (5,4)
    #--------
    ords = {'n':1, 'd':1}
    c    = [-6.58919295, -6.11478058, 0.56245498]
    a1   = template1D(x, c, **ords, const=None, exp=True)
    ords = {'n':2, 'd':1}
    c0   = 12.11475136
    c    = [2.03110472, -12.43114364, 0.37693972]
    th1  = template1D(x, c, **ords, const=c0)
    parsS[(5,4)] = {'a1':a1, 'th1':th1, 't0':17}
    
    #--------
    # (5,3)
    #--------
    ords = {'n':3, 'd':2}
    c    = [-5.85811032, -16.66389708, -15.51451817, -4.50303365,
             2.22871245, 1.32808052]
    a1   = template1D(x, c, **ords, const=None, exp=True)
    ords = {'n':3, 'd':1}
    c0   = 14.16545921
    c    = [12.71326585, -8.13450425, -4.98470675, 0.90909090]
    th1  = template1D(x, c, **ords, const=c0)
    parsS[(5,3)] = {'a1':a1, 'th1':th1, 't0':12}

    #############################################
    # Set not-implemented modes to zero
    #############################################
    zero_vals = {'a1':0., 'th1':0., 't0':0.}
    parsY = fill_lm_dict(parsY, default=zero_vals, lmax=8)
    parsS = fill_lm_dict(parsS, default=zero_vals, lmax=8)
    
    return parsY, parsS

def pfit_spheroidal(x, y):
    # t0=tLR-2.4

    rngpars_pfit = {}
    
    #--------#
    # (3,2)  #
    #--------#
    #key: cAmpS[(3,2)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.095295537181
    c1  = [  -0.086443971273,   -0.003964911188,   -0.909090880066]
    c2  = [  -0.001149242436,   -0.003427557772]
    c12 = [  -0.003185950554,   -0.000793631404]
    cAmpS0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cAmpS[(3,2)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':2, 'd2':0}
    c0  =     -1.058515007545
    c1  = [   1.057349625794,    0.018622613242,   -0.909090871844]
    c2  = [  -0.009517576797,   -0.067183550078]
    c12 = [   0.003987072995,   -0.197986509022,   -0.093406871367,    0.030189132869]
    cAmpS1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cphfS[(3,2)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.178620664121
    c1  = [  -0.141957851581,   -0.013600391811,   -0.795622958997]
    c2  = [   0.000192045462,   -0.000123277158]
    c12 = [  -0.006351443685,    0.004521000407]
    cphfS0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cphfS[(3,2)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     3.708673775120
    c1  = [   1.572735118099,   -0.134126494477,    0.558375396728]
    c2  = [   0.107471280276,    0.797193608399]
    c12 = [   0.002431953646,    0.608907892750]
    cphfS1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
    
    rngpars_pfit[(3,2)] = {'model':'ext_tanhcosh_A2/ext_ph2',
                           'cAmpS0':cAmpS0, 'cAmpS1':cAmpS1,
                           'cphfS0':cphfS0, 'cphfS1':cphfS1}
    #--------#
    # (3,1)  #
    #--------#
    #key: cAmpS[(3,1)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':1, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.111151022024
    c1  = [  -0.090194279670,   -0.015077117373,   -0.909090896018]
    c2  = [  -0.001706124304]
    c12 = [   0.003173724248]
    cAmpS0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cAmpS[(3,1)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     -1.294886414083
    c1  = [   0.928039156504,    0.410118534049,   -0.801709248593]
    c2  = [   0.018681425852,   -0.149300954387]
    c12 = [   0.216504136681,   -0.256752933445,   -0.104675166396,    0.036563391816,
       -0.196647617068]
    cAmpS1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cphfS[(3,1)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.183481395290
    c1  = [  -0.175255282579,    0.019363406631,   -0.902211671739]
    c2  = [   0.000225037018,   -0.001464173085]
    c12 = [   0.002400548195,   -0.004651745877]
    cphfS0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cphfS[(3,1)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     5.295979074876
    c1  = [  -6.623890538784,    5.008108482886,   -0.909090907936]
    c2  = [   0.246660829249,    0.685453514832]
    c12 = [  -0.452271626063,    1.816955819692]
    cphfS1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    rngpars_pfit[(3,1)] = {'model':'ext_tanhcosh_A2/ext_ph2',
                           'cAmpS0':cAmpS0, 'cAmpS1':cAmpS1,
                           'cphfS0':cphfS0, 'cphfS1':cphfS1}
    #--------#
    # (4,3)  #
    #--------#
    #key: cAmpS[(4,3)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.097570730328
    c1  = [  -0.062311286225,   -0.005504975058,   -0.632832508800]
    c2  = [  -0.001237466955,   -0.004089149779]
    c12 = [  -0.004840327875,    0.001360027951]
    cAmpS0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cAmpS[(4,3)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     -1.078217916280
    c1  = [   1.015234105639,    0.081399074584,   -0.909090875415]
    c2  = [  -0.008196581360,   -0.055237914505]
    c12 = [  -0.078415014387,    0.065728134625]
    cAmpS1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cphfS[(4,3)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':1, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.181474629192
    c1  = [  -0.098665939847,   -0.010414833718,   -0.536928737462]
    c2  = [  -0.000219128815]
    c12 = [  -0.000159683919]
    cphfS0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cphfS[(4,3)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':1}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     3.566390917012
    c1  = [  -1.637938446621,    0.461954869162,   -0.337138853239]
    c2  = [   0.089343985166,    0.824802465230]
    c12 = [   0.592613926130,   -0.531608275641,    0.848454901080,    0.106092915074,
        0.553377181694]
    cphfS1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    rngpars_pfit[(4,3)] = {'model':'ext_tanhcosh_A2/ext_ph2',
                           'cAmpS0':cAmpS0, 'cAmpS1':cAmpS1,
                           'cphfS0':cphfS0, 'cphfS1':cphfS1}
    #--------#
    # (4,2)  #
    #--------#
    #key: cAmpS[(4,2)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.107017634594
    c1  = [  -0.088641084629,   -0.016868672661,   -0.909090863019]
    c2  = [  -0.000585543169,   -0.001298498215]
    c12 = [  -0.008164448837,    0.007495935105]
    cAmpS0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cAmpS[(4,2)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     -1.297978101625
    c1  = [   1.183627588619,    0.254302358315,   -0.909090863537]
    c2  = [  -0.018152760656,   -0.096767396336]
    c12 = [   0.060966655083,   -0.155343785081]
    cAmpS1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cphfS[(4,2)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.187098649894
    c1  = [  -0.007993388658,   -0.018502569451]
    c2  = [  -0.000036100672,   -0.001237686851]
    c12 = [   0.032399750447,    0.002639940507,   -0.032600925390,   -0.003321761460]
    cphfS0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cphfS[(4,2)][1]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':2, 'd2':0}
    c0  =     4.753449181231
    c1  = [  -6.059288442588,    0.649333997200,    2.909621814760,   -0.909090889198]
    c2  = [   0.127537824938,    0.766391635421]
    c12 = [  -0.127260564422,   -0.329026222010,    1.128620150421,    1.906873949765]
    cphfS1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    rngpars_pfit[(4,2)] = {'model':'ext_tanhcosh_A2/ext_ph2',
                           'cAmpS0':cAmpS0, 'cAmpS1':cAmpS1,
                           'cphfS0':cphfS0, 'cphfS1':cphfS1}
    #--------#
    # (4,1)  #
    #--------#
    #key: cAmpS[(4,1)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.128337080779
    c1  = [  -0.065448371526,   -0.003441881626,   -0.774936251005]
    c2  = [   0.000560289727,   -0.001356632122]
    c12 = [   0.000696631633,   -0.002885102706]
    cAmpS0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cAmpS[(4,1)][1]_x:a_y:esep
    o1  = {'n1':1, 'd1':0, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     -1.666339229748
    c1  = [  -0.012104009811]
    c2  = [  -0.088414996487,   -0.126446825491]
    c12 = [  -0.046647882316,    0.015946910803,   -0.112214018996]
    cAmpS1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cphfS[(4,1)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.187192568123
    c1  = [  -0.013670012468,   -0.020441439577]
    c2  = [  -0.002000687949,   -0.004686501487]
    c12 = [  -0.028720380087,   -0.000604738135,    0.016179800789,    0.007245865586]
    cphfS0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cphfS[(4,1)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':1, 'd1':0, 'n2':1, 'd2':0}
    c0  =     5.198103378771
    c1  = [  -6.074395862466,    0.508368212947,   -0.909090877236]
    c2  = [   0.057812791374]
    c12 = [   0.627137072719]
    cphfS1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    rngpars_pfit[(4,1)] = {'model':'ext_tanhcosh_A2/ext_ph2',
                           'cAmpS0':cAmpS0, 'cAmpS1':cAmpS1,
                           'cphfS0':cphfS0, 'cphfS1':cphfS1}
    #--------#
    # (5,4)  #
    #--------#
    #key: cAmpS[(5,4)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.099132788553
    c1  = [  -0.071311716372,   -0.005548321430,   -0.704485260759]
    c2  = [  -0.001236572919,   -0.004441013363]
    c12 = [   0.000930457549,   -0.013967703888,   -0.165900850533,   -0.018186299116,
       -0.003001518991]
    cAmpS0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cAmpS[(5,4)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':1}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     -1.098217467992
    c1  = [   1.078671888425,    0.010745964714,   -0.909090878387]
    c2  = [  -0.010140412469,   -0.050574642276]
    c12 = [   0.008218209612,    0.909090280985,   -0.012240208447,   -0.002371712631,
       -0.003449347870]
    cAmpS1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cphfS[(5,4)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':0, 'd1':0, 'n2':0, 'd2':0}
    c0  =     0.184630496592
    c1  = [  -0.162081243136,   -0.011880151500,   -0.880698786309]
    c2  = []
    c12 = []
    cphfS0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cphfS[(5,4)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':1, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     3.548120266302
    c1  = [  -3.666578775226,    0.346191187087,   -0.909090873183]
    c2  = [   0.115957218734,    0.846062386017]
    c12 = [   2.018137783286,    0.159390149086,    0.588637553435,    0.236964818542,
        0.465318409224]
    cphfS1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
    
    rngpars_pfit[(5,4)] = {'model':'ext_tanhcosh_A2/ext_ph2',
                           'cAmpS0':cAmpS0, 'cAmpS1':cAmpS1,
                           'cphfS0':cphfS0, 'cphfS1':cphfS1}
    #--------#
    # (5,3)  #
    #--------#
    #key: cAmpS[(5,3)][0]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.105180818794
    c1  = [  -0.089710104260,   -0.005250860872,   -0.007467128100,   -0.909090884847]
    c2  = [  -0.001090193164,   -0.002010814799]
    c12 = [  -0.008487671625,    0.007516427057]
    cAmpS0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cAmpS[(5,3)][1]_x:a_y:esep
    o1  = {'n1':3, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     -1.252749432648
    c1  = [   0.815346829117,    0.101446247537,    1.009845024773,   -0.909090897746]
    c2  = [  -0.007903262897,   -0.095706492888]
    c12 = [   0.037040524068,   -0.086139231347]
    cAmpS1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
     
    #key: cphfS[(5,3)][0]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':0}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     0.187037997011
    c1  = [  -0.165273449631,   -0.011348351939,   -0.877947042764]
    c2  = [   0.000034222886,   -0.000618828025]
    c12 = [  -0.001566642593,   -0.000086783238]
    cphfS0 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)

    #key: cphfS[(5,3)][1]_x:a_y:esep
    o1  = {'n1':2, 'd1':1, 'n2':0, 'd2':1}
    o2  = {'n1':2, 'd1':0, 'n2':1, 'd2':0}
    c0  =     4.370334886821
    c1  = [   0.032915194907,    0.095288319160,    0.127504965310]
    c2  = [   0.127671048362,    0.826686244875]
    c12 = [  -0.909090903781,   -0.888102928901,    0.123829202755,    0.094603517801,
        0.119555961962]
    cphfS1 = template2D(x, y, c1, c2, c12, o1, o2, const=c0)
    
    rngpars_pfit[(5,3)] = {'model':'ext_tanhcosh_A2/ext_ph2',
                           'cAmpS0':cAmpS0, 'cAmpS1':cAmpS1,
                           'cphfS0':cphfS0, 'cphfS1':cphfS1}

    #############################################
    # Set not-implemented modes to zero
    #############################################
    zero_pars = {'model':'none',
                 'cAmpS0':0., 'cAmpS1':0.,
                 'cphfS0':0., 'cphfS1':0.}
    return fill_lm_dict(rngpars_pfit, default=zero_pars, lmax=8)

if __name__ == '__main__':
    
    a = 0.
    e = 0.
    
    # Evaluate
    tdiff = time_diff_d2omg0_LR(a,e)
    nqc   = nqc_vals(a,e)
    rng   = rngpars(a,e)
    sph   = pfit_spheroidal(a,e)
    beat  = qnm_beating(a)
    
    ordered_modes = sorted(nqc.keys(), key=lambda x: (x[0], -x[1]))

    # Print
    print(f'>> Time diff between d2omg0 and LR: {tdiff:12.5e}\n')
    old_l = 1
    for lm in ordered_modes:
        l,m = lm
        if nqc[lm]['A']<1e-12:
            continue
        if old_l!=l:
            print('#'*40, f'\nl={l} modes\n', '#'*40, sep='')
        old_l = l
        
        print('-'*30, f'\n({l:d},{m:d})\n', '-'*30, sep='')
        print('>> NQC values')
        for ky in nqc[lm]:
            val = nqc[lm][ky]
            print(f'{ky:10s} : {val:12.5e}')
        print(' ')
        if rng[lm]['model']!='none':
            beat_idx = 0
            print('>> pfit spherical')
            for ky in rng[lm]:
                val = rng[lm][ky]
                if isinstance(val, (int,float)):
                    print(f'{ky:10s} : {val:12.5e}')
        if sph[lm]['model']!='none':
            beat_idx = 1
            print('>> pfit spheroidal')
            for ky in sph[lm]:
                val = sph[lm][ky]
                if isinstance(val, (int,float)):
                    print(f'{ky:10s} : {val:12.5e}')
        print(' ')
        print('>> beating')
        for ky in beat[beat_idx][lm]:
            val = beat[beat_idx][lm][ky]
            print(f'{ky:10s} : {val:12.5e}')
        print(' ')
        



